Mode stability of blow-up for wave maps in the absence of symmetry

The wave maps equation in three spatial dimensions with a spherical target admits an explicit blow-up solution. Numerical studies suggest this solution captures the generic blow-up behaviour in the backward light cone of the singularity. In this work, we establish the mode stability of this blow-up solution in the backward light cone of the blow-up point without any assumptions on the symmetries of the perturbation. We classify all smooth mode solutions for growth rates $\lambda$ with $\mathrm{Re} \, \lambda \geq 0$ and demonstrate that the blow-up solution is stable up to the mode solutions arising from the symmetry group of the wave maps equation. Our proof relies on a decomposition of the linearised wave maps equation into a tractable system of symmetry-equivariant ordinary differential equations (ODEs), utilising the representation theory of the stabiliser of the blow-up solution. We then use the quasi-solution method of Costin-Donninger-Glogi\'{c} to show the absence of non-zero smooth solutions for the resulting system of ODEs.

==> anc/11.csv <==
Variable,Expression
A,(7+28 n+12 n^2+12 x+8 n x+x^2)/(28+36 n+8 n^2)
B,-(((-1+2 n+x) (1+2 n+x))/(4 (1+n) (7+2 n)))
n0,2
r_2,(19635+55580 x+37851 x^2+10152 x^3+1201 x^4+60 x^5+x^6)/(132 (245+592 x+266 x^2+32 x^3+x^4))
rtilde,(15+15 n)/(40+15 n)+((3+2 n) x)/(7+9 n+2 n^2)+x^2/(28+36 n+8 n^2)
a,(800 n-580 n^2-200 n^3-176 n^4-96 n^5-560 x-396 n x-156 n^2 x-392 n^3 x-192 n^4 x-140 x^2-619 n x^2-701 n^2 x^2-288 n^3 x^2-36 n^4 x^2)/((60 n^2+24 n^3+20 x+52 n x+24 n^2 x+5 x^2+3 n x^2) (84+192 n+132 n^2+24 n^3+96 x+100 n x+24 n^2 x+8 x^2+3 n x^2))
b,(4 (5+3 n) (8+3 n) (5 n+2 n^2) (-1+2 n+x) (1+2 n+x))/((60 n^2+24 n^3+20 x+52 n x+24 n^2 x+5 x^2+3 n x^2) (84+192 n+132 n^2+24 n^3+96 x+100 n x+24 n^2 x+8 x^2+3 n x^2))
esta,-2304 (2+n)^2 (9+2 n)^2 (171318+290447 n+194880 n^2+64732 n^3+10557 n^4+750 n^5) (211218+373897 n+256530 n^2+84932 n^3+13557 n^4+750 n^5)-1152 (7150527683208+28148902926228 n+50564816527262 n^2+54755707366583 n^3+39782293444224 n^4+20421019640036 n^5+7592315648977 n^6+2059361118185 n^7+404149183745 n^8+55857935754 n^9+5139749488 n^10+280401000 n^11+6750000 n^12) t^2-16 (17945277650272+46410314061328 n+51549926994932 n^2+32067892681702 n^3+12199127351501 n^4+2905529760340 n^5+427392074074 n^6+38116758666 n^7+2412710658 n^8+180441000 n^9+10125000 n^10) t^4-8 (11+3 n) (14+3 n) (322+125 n)^2 (18013+20049 n+8371 n^2+1554 n^3+108 n^4) t^6-(11+3 n)^2 (14+3 n)^2 (322+125 n)^2 t^8
estb,-256 (2+n)^2 (9+2 n)^2 (2772+6660 n+5041 n^2+1555 n^3+174 n^4) (72072+151290 n+120995 n^2+46091 n^3+8358 n^4+576 n^5)-128 (148982217678+719608351644 n+1548247990113 n^2+1969127701125 n^3+1653405967180 n^4+967551996855 n^5+405219998909 n^6+122511616234 n^7+26558336192 n^8+4028445768 n^9+406036080 n^10+24427008 n^11+663552 n^12) t^2-16 (107130115953+418234042338 n+709736225779 n^2+692249253684 n^3+431504940267 n^4+180249966314 n^5+51250208010 n^6+9817061928 n^7+1214754840 n^8+87816960 n^9+2820096 n^10) t^4-8 (11+3 n) (14+3 n) (21+16 n)^2 (18013+20049 n+8371 n^2+1554 n^3+108 n^4) t^6-(11+3 n)^2 (14+3 n)^2 (21+16 n)^2 t^8
esterror,-184074105600-721470749076 t^2-162378730017 t^4-9604871892 t^6-140865102 t^8-487872 t^10-441 t^12


==> anc/12.csv <==
Variable,Expression
A,(3+20 n+12 n^2+8 x+8 n x+x^2)/(20+28 n+8 n^2)
B,-(((-3+2 n+x) (3+2 n+x))/(4 (1+n) (5+2 n)))
n0,4
r_4,(488363755+787540056 x+641783397 x^2+310928256 x^3+92390286 x^4+17090160 x^5+1969418 x^6+138560 x^7+5655 x^8+120 x^9+x^10)/(260 (2391129+3504848 x+2600580 x^2+1088432 x^3+256238 x^4+33584 x^5+2356 x^6+80 x^7+x^8))
rtilde,(12+2 n)/(14+2 n)+((2+2 n) x)/(5+7 n+2 n^2)+x^2/(20+28 n+8 n^2)
a,(-1404 n-3420 n^2-2424 n^3-560 n^4-32 n^5-4752 n x-4968 n^2 x-984 n^3 x-48 n^4 x-594 x^2-873 n x^2-369 n^2 x^2-64 n^3 x^2-4 n^4 x^2)/((60 n+52 n^2+8 n^3+48 n x+8 n^2 x+6 x^2+n x^2) (120+188 n+76 n^2+8 n^3+56 x+64 n x+8 n^2 x+7 x^2+n x^2))
b,(4 n (6+n) (7+n) (3+2 n) (-3+2 n+x) (3+2 n+x))/((60 n+52 n^2+8 n^3+48 n x+8 n^2 x+6 x^2+n x^2) (120+188 n+76 n^2+8 n^3+56 x+64 n x+8 n^2 x+7 x^2+n x^2))
esta,-64 (4+n)^2 (11+2 n)^2 (2450325+1909385 n+647824 n^2+113452 n^3+9614 n^4+300 n^5) (10794075+7328135 n+1887724 n^2+229252 n^3+13214 n^4+300 n^5)-32 (4+n) (36125081688050+766889222069685 n+1116714750850970 n^2+729700143959121 n^3+275550537055302 n^4+66195204136032 n^5+10543261404580 n^6+1126746679068 n^7+79860582040 n^8+3602984352 n^9+93880800 n^10+1080000 n^11) t^2-4 (48350272053564+111538990818468 n+97466736796155 n^2+45401073560018 n^3+12810440577263 n^4+2312561706932 n^5+271177537232 n^6+20301707720 n^7+914719448 n^8+21559200 n^9+180000 n^10) t^4-8 (10+n) (11+n) (566+75 n)^2 (25224+16367 n+3765 n^2+358 n^3+12 n^4) t^6-(10+n)^2 (11+n)^2 (566+75 n)^2 t^8
estb,-64 (4+n)^2 (5+n)^2 (10+n)^2 (11+2 n)^2 (5701+1193 n+6 n^2) (35951+21543 n+3806 n^2+200 n^3)-128 (4+n) (5+n) (1202139849440+2299328549910 n+1901324322169 n^2+900256415193 n^3+271338933403 n^4+54545271735 n^5+7421512372 n^6+675977970 n^7+39499208 n^8+1338600 n^9+20000 n^10) t^2-16 (3796336981856+7425027542872 n+6354931938345 n^2+3134023738522 n^3+985752731852 n^4+206484139128 n^5+29152887253 n^6+2738549030 n^7+163838742 n^8+5641400 n^9+85000 n^10) t^4-8 (10+n) (11+n) (89+25 n)^2 (25224+16367 n+3765 n^2+358 n^3+12 n^4) t^6-(10+n)^2 (11+n)^2 (89+25 n)^2 t^8
esterror,-32225063143731938775+1229703226782849704 t^2-1504371751505412669 t^4-384997689421455888 t^6-27845993942231878 t^8-896965123990016 t^10-13901512438618 t^12-99535465456 t^14-299917523 t^16-340648 t^18-121 t^20


==> anc/21.csv <==
Variable,Expression
A,(27+44 n+12 n^2+16 x+8 n x+x^2)/(36+44 n+8 n^2)
B,-(((1+2 n+x) (3+2 n+x))/(4 (1+n) (9+2 n)))
n0,2
r_2,(194103+251784 x+108019 x^2+20400 x^3+1813 x^4+72 x^5+x^6)/(156 (1701+1688 x+458 x^2+40 x^3+x^4))
rtilde,(9+2 n)/(12+2 n)+((4+2 n) x)/(9+11 n+2 n^2)+x^2/(36+44 n+8 n^2)
a,(-2520 n-2778 n^2-1372 n^3-280 n^4-16 n^5-1080 n x-1376 n^2 x-312 n^3 x-16 n^4 x-555 n x^2-311 n^2 x^2-60 n^3 x^2-4 n^4 x^2)/((98 n+56 n^2+8 n^3+40 x+48 n x+8 n^2 x+5 x^2+n x^2) (162+234 n+80 n^2+8 n^3+96 x+64 n x+8 n^2 x+6 x^2+n x^2))
b,(4 (5+n) (6+n) (7 n+2 n^2) (1+2 n+x) (3+2 n+x))/((98 n+56 n^2+8 n^3+40 x+48 n x+8 n^2 x+5 x^2+n x^2) (162+234 n+80 n^2+8 n^3+96 x+64 n x+8 n^2 x+6 x^2+n x^2))
esta,-16 (2+n)^2 (11+2 n)^2 (390933+523131 n+346166 n^2+107788 n^3+15832 n^4+800 n^5) (1047933+1776231 n+920966 n^2+207388 n^3+20632 n^4+800 n^5)-16 (38882924880930+154241967406767 n+268015477249735 n^2+269647330275510 n^3+175269611540934 n^4+77667256808128 n^5+24058941466232 n^6+5240709846304 n^7+795624928672 n^8+82204370944 n^9+5513577344 n^10+217267200 n^11+3840000 n^12) t^2-4 (2971357842681+7445660654892 n+7011155193290 n^2+3163212012816 n^3+712363393570 n^4+72354239056 n^5+1790855664 n^6+141903232 n^7+86679328 n^8+9606400 n^9+320000 n^10) t^4-4 (7+n) (8+n) (129+100 n)^2 (16915+13848 n+4154 n^2+528 n^3+24 n^4) t^6-(7+n)^2 (8+n)^2 (129+100 n)^2 t^8
estb,-16 (2+n)^2 (11+2 n)^2 (8351+44882 n+19527 n^2+1936 n^3+4 n^4) (694351+1091032 n+609977 n^2+155136 n^3+18204 n^4+800 n^5)-16 (4896217794370+19749465479303 n+34447501856315 n^2+34569474030090 n^3+22360670493956 n^4+9870359782652 n^5+3061807096038 n^6+674981089736 n^7+105283504848 n^8+11361918496 n^9+807043296 n^10+33939200 n^11+640000 n^12) t^2-4 (928380936329+3073977952528 n+4283352041810 n^2+3325383898544 n^3+1604733802730 n^4+505845470704 n^5+105904165876 n^6+14584143888 n^7+1267580752 n^8+62950400 n^9+1360000 n^10) t^4-4 (7+n) (8+n) (63+50 n)^2 (16915+13848 n+4154 n^2+528 n^3+24 n^4) t^6-(7+n)^2 (8+n)^2 (63+50 n)^2 t^8
esterror,-5954198500341-3262748778900 t^2-321840046566 t^4-9743570028 t^6-85169853 t^8-209448 t^10-144 t^12


==> anc/22.csv <==
Variable,Expression
A,(8+12 n^2+12 x+x^2+8 n (4+x))/(4 (7+9 n+2 n^2))
B,-(((-2+2 n+x) (4+2 n+x))/(4 (1+n) (7+2 n)))
n0,3
r_3,(6432768+11432704 x+8253120 x^2+2974208 x^3+574976 x^4+60912 x^5+3456 x^6+96 x^7+x^8)/(208 (40704+65984 x+39936 x^2+10488 x^3+1216 x^4+60 x^5+x^6))
rtilde,(30+6 n)/(35+6 n)+((3+2 n) x)/(3+5 n+2 n^2+2 (2+2 n))+x^2/(12+20 n+8 n^2+2 (8+8 n))
a,-((4 (26600 n+41980 n^2+22756 n^3+4928 n^4+336 n^5+16240 x+48310 n x+35516 n^2 x+7976 n^3 x+528 n^4 x+4060 x^2+6495 n x^2+2939 n^2 x^2+540 n^3 x^2+36 n^4 x^2))/((480 n+312 n^2+48 n^3+116 x+256 n x+48 n^2 x+29 x^2+6 n x^2) (840+1248 n+456 n^2+48 n^3+420 x+352 n x+48 n^2 x+35 x^2+6 n x^2)))
b,(4 (29+6 n) (35+6 n) (5 n+2 n^2) (-2+2 n+x) (4+2 n+x))/((480 n+312 n^2+48 n^3+116 x+256 n x+48 n^2 x+29 x^2+6 n x^2) (840+1248 n+456 n^2+48 n^3+420 x+352 n x+48 n^2 x+35 x^2+6 n x^2))
esta,-36864 (3+n)^2 (11+2 n)^2 (2487052+2199401 n+866309 n^2+181771 n^3+19017 n^4+750 n^5) (12486452+10042351 n+3063709 n^2+439721 n^3+29517 n^4+750 n^5)-9216 (751360091229120+6518104294870330 n+11955550616063772 n^2+10682553597786756 n^3+5731105261173127 n^4+2016618078416116 n^5+485089441849489 n^6+81035670230144 n^7+9370447080550 n^8+733008431704 n^9+36849431936 n^10+1068612000 n^11+13500000 n^12) t^2-64 (9774057183710073+16312212535668366 n+12082684830636967 n^2+5218185348051324 n^3+1450436572818832 n^4+269891166509520 n^5+33819385504090 n^6+2788904079312 n^7+142325558352 n^8+3920184000 n^9+40500000 n^10) t^4-16 (47+6 n) (53+6 n) (857+125 n)^2 (228445+170590 n+46166 n^2+5280 n^3+216 n^4) t^6-(47+6 n)^2 (53+6 n)^2 (857+125 n)^2 t^8
estb,-4096 (3+n)^2 (11+2 n)^2 (4962118+2967509 n+586106 n^2+37339 n^3+78 n^4) (48554618+53946259 n+22300156 n^2+4348739 n^3+403878 n^4+14400 n^5)-1024 (53618728104644220+186870916531690980 n+270994348223466832 n^2+223496496764093486 n^3+118689249683130887 n^4+43162944098329646 n^5+11087767045848134 n^6+2035394323941464 n^7+265775929240000 n^8+24127942626624 n^9+1448067976416 n^10+51659596800 n^11+829440000 n^12) t^2-64 (35219656205562957+87700031411675244 n+94452423702434478 n^2+58150857442647716 n^3+22715723923266238 n^4+5891589519444080 n^5+1028547616348560 n^6+119458049323008 n^7+8842685532768 n^8+377185766400 n^9+7050240000 n^10) t^4-16 (47+6 n) (53+6 n) (1021+400 n)^2 (228445+170590 n+46166 n^2+5280 n^3+216 n^4) t^6-(47+6 n)^2 (53+6 n)^2 (1021+400 n)^2 t^8
esterror,-1057969393436196864-494200104110784512 t^2-154276454164709376 t^4-15573229621284864 t^6-536755963830272 t^8-6815770554176 t^10-32324925632 t^12-52767648 t^14-25281 t^16


==> anc/23.csv <==
Variable,Expression
A,(20+12 n^2+12 x+x^2+8 n (4+x))/(4 (7+9 n+2 n^2))
B,-(((-2+2 n+x) (4+2 n+x))/(4 (1+n) (7+2 n)))
n0,2
r_2,(145920+139616 x+57120 x^2+11928 x^3+1252 x^4+60 x^5+x^6)/(132 (1280+1000 x+296 x^2+32 x^3+x^4))
rtilde,(42+4 n)/(47+4 n)+((3+2 n) x)/(3+5 n+2 n^2+2 (2+2 n))+x^2/(12+20 n+8 n^2+2 (8+8 n))
a,-((4 (-36000 n+23940 n^2+22836 n^3+3240 n^4+96 n^5+10148 x+43170 n x+48476 n^2 x+5520 n^3 x+128 n^4 x+2537 x^2+10771 n x^2+3603 n^2 x^2+416 n^3 x^2+16 n^4 x^2))/((760 n+384 n^2+32 n^3+172 x+360 n x+32 n^2 x+43 x^2+4 n x^2) (1176+1624 n+480 n^2+32 n^3+564 x+424 n x+32 n^2 x+47 x^2+4 n x^2)))
b,(4 (43+4 n) (47+4 n) (5 n+2 n^2) (-2+2 n+x) (4+2 n+x))/((760 n+384 n^2+32 n^3+172 x+360 n x+32 n^2 x+43 x^2+4 n x^2) (1176+1624 n+480 n^2+32 n^3+564 x+424 n x+32 n^2 x+47 x^2+4 n x^2))
esta,-4096 (2+n)^2 (9+2 n)^2 (308550+218341 n+61998 n^2+13225 n^3+1296 n^4+40 n^5) (526350+540901 n+195648 n^2+27355 n^3+1656 n^4+40 n^5)-1024 (2453385339900+7033312665720 n+12500679193099 n^2+14668304053421 n^3+10865890878304 n^4+5082306967034 n^5+1514414811708 n^6+287528270754 n^7+34545883772 n^8+2614972624 n^9+122044544 n^10+3253120 n^11+38400 n^12) t^2-64 (3478121489700+5519807336340 n+3571051107993 n^2+1268229542526 n^3+302097448146 n^4+57543026872 n^5+8535787196 n^6+837886240 n^7+47411552 n^8+1327360 n^9+12800 n^10) t^4-16 (51+4 n) (55+4 n) (22+5 n)^2 (142725+117594 n+32428 n^2+3112 n^3+96 n^4) t^6-(51+4 n)^2 (55+4 n)^2 (22+5 n)^2 t^8
estb,-1024 (2+n)^2 (9+2 n)^2 (2758800+3004419 n+796162 n^2+46355 n^3+64 n^4) (8929800+14455969 n+7470362 n^2+1570805 n^3+134864 n^4+4000 n^5)-256 (1230096438657900+6808590380332620 n+13837238399302879 n^2+14885019985279796 n^3+9747566757929129 n^4+4153562566588494 n^5+1189675114047898 n^6+231812341900544 n^7+30605016259192 n^8+2679583033344 n^9+148295215104 n^10+4679744000 n^11+64000000 n^12) t^2-64 (289923582682800+1090466518664160 n+1640961988904832 n^2+1317840896202864 n^3+628129770805409 n^4+185173476427508 n^5+33989717781564 n^6+3821659708640 n^7+253791409248 n^8+9108128000 n^9+136000000 n^10) t^4-16 (51+4 n) (55+4 n) (154+125 n)^2 (142725+117594 n+32428 n^2+3112 n^3+96 n^4) t^6-(51+4 n)^2 (55+4 n)^2 (154+125 n)^2 t^8
esterror,-206438400000-24890572800 t^2-2496522240 t^4-134485056 t^6-2120256 t^8-8784 t^10-9 t^12


==> anc/32.csv <==
Variable,Expression
"Here the terms A,B,r_2,rtilde,a,b and esterror agree with those obtained from the case (l,l-1) when setting l","3. Only the upper bounds for the coefficients a,b are chosen differently."
n0,2
esta,-256 (2+n)^2 (11+2 n)^2 (1671021+3110856 n+2049209 n^2+743206 n^3+127788 n^4+9000 n^5) (2263221+5032956 n+3888509 n^2+1243606 n^3+181788 n^4+9000 n^5)-256 (376703688092850+1787966898819339 n+3774067692601327 n^2+4669645523110947 n^3+3742056998770097 n^4+2040741474953194 n^5+777806330643374 n^6+209454530602080 n^7+39690178274040 n^8+5175261020448 n^9+441286229664 n^10+22063104000 n^11+486000000 n^12) t^2-64 (48064334128281+154798466589150 n+196995258225587 n^2+131988249976488 n^3+51386766974684 n^4+11911769781892 n^5+1597995151874 n^6+117009549600 n^7+6058345968 n^8+605448000 n^9+40500000 n^10) t^4-64 (13+3 n) (16+3 n) (129+125 n)^2 (65555+62664 n+22506 n^2+3600 n^3+216 n^4) t^6-16 (13+3 n)^2 (16+3 n)^2 (129+125 n)^2 t^8
estb,-25600 (2+n)^2 (1+2 n)^2 (11+2 n)^2 (4017+2107 n+420 n^2+36 n^3) (26481+31471 n+13072 n^2+2292 n^3+144 n^4)-25600 (1+2 n)^2 (15290049490+40936296807 n+49153316319 n^2+34777722418 n^3+16027049274 n^4+5020112376 n^5+1081471504 n^6+158144448 n^7+15018912 n^8+836352 n^9+20736 n^10) t^2-6400 (1+2 n)^2 (3823779625+7399042212 n+6256440478 n^2+3021701608 n^3+911968630 n^4+176113056 n^5+21246624 n^6+1463616 n^7+44064 n^8) t^4-6400 (1+2 n)^2 (13+3 n) (16+3 n) (65555+62664 n+22506 n^2+3600 n^3+216 n^4) t^6-1600 (1+2 n)^2 (13+3 n)^2 (16+3 n)^2 t^8


==> anc/33.csv <==
Variable,Expression
"Here the terms A,B,rtilde,a,b agree with those obtained from the case (l,l-1) when setting l","3. Only the starting point of the iteration is set to be n=3 instead of n=2 here and the upper bounds for the coefficients a,b are chosen differently."
n0,3
r_3,(52369065+63649104 x+31803380 x^2+8329808 x^3+1229214 x^4+103408 x^5+4804 x^6+112 x^7+x^8)/(240 (260055+272264 x+109011 x^2+20400 x^3+1813 x^4+72 x^5+x^6))
esta,-(13+2 n)^2 (973500840+1284449667 n+689895117 n^2+196849418 n^3+32561312 n^4+2912896 n^5+102400 n^6) (1502182440+2060447667 n+1128282717 n^2+314192618 n^3+46030112 n^4+3373696 n^5+102400 n^6)-16 (647144615520980640+1910653636573901652 n+2570286192683552131 n^2+2040612341506801361 n^3+1050702173379179153 n^4+367428683541345271 n^5+89410336760520108 n^6+15294502335599492 n^7+1834418695537440 n^8+151469074352896 n^9+8237981997056 n^10+267128012800 n^11+3932160000 n^12) t^2-8 (7465384347198912+10293941462836416 n+5513380828630691 n^2+1521362484249694 n^3+279024760759679 n^4+56166090445168 n^5+12739013767852 n^6+2035838617152 n^7+187108283136 n^8+8840396800 n^9+163840000 n^10) t^4-64 (8+n) (9+n) (1957+800 n)^2 (34788+23717 n+5886 n^2+625 n^3+24 n^4) t^6-16 (8+n)^2 (9+n)^2 (1957+800 n)^2 t^8
estb,-(13+2 n)^2 (35668440+43651533 n+17492667 n^2+2796734 n^3+154288 n^4+128 n^5) (190773720+301291725 n+185557179 n^2+57564606 n^3+9517232 n^4+797824 n^5+26624 n^6)-16 (6048473907436704+17926076701187988 n+23343091371506371 n^2+17738367695617329 n^3+8801933951831649 n^4+3017211904707319 n^5+735248669173564 n^6+128718092109636 n^7+16106938347232 n^8+1407765527040 n^9+81702662144 n^10+2830450688 n^11+44302336 n^12) t^2-8 (273527975180736+698697543599808 n+761711751079091 n^2+468327932554638 n^3+180711939306799 n^4+45924983032256 n^5+7811722085292 n^6+880697867392 n^7+63138009600 n^8+2604998656 n^9+47071232 n^10) t^4-64 (8+n) (9+n) (179+104 n)^2 (34788+23717 n+5886 n^2+625 n^3+24 n^4) t^6-16 (8+n)^2 (9+n)^2 (179+104 n)^2 t^8
esterror,-8494894342050598125-2294803642839158250 t^2-256695463168935615 t^4-12408822287134416 t^6-255509071752591 t^8-2127488557410 t^10-6838323201 t^12-7988868 t^14-2916 t^16


==> anc/l1.csv <==
Variable,Expression
A,(-12+3 l^2+12 n^2+4 x+x^2+8 n (1+x)+4 l (3 n+x))/(4 (1+n) (3+2 l+2 n))
B,-(((-4+l+2 n+x) (2+l+2 n+x))/(4 (1+n) (3+2 l+2 n)))
n0,2
r_2,(1264 l+2104 l^2+1224 l^3+306 l^4+27 l^5+2096 x+3984 l x+2792 l^2 x+804 l^3 x+81 l^4 x+1816 x^2+2008 l x^2+744 l^2 x^2+90 l^3 x^2+440 x^3+284 l x^3+46 l^2 x^3+38 x^4+11 l x^4+x^5)/(12 (7+2 l) (52 l+46 l^2+9 l^3+68 x+64 l x+15 l^2 x+18 x^2+7 l x^2+x^3))
rtilde,(11+6 n)/(20+6 n)+(3 (-3+l))/(8+8 n)+((1+l+2 n) x)/(3+5 n+2 n^2+l (2+2 n))+x^2/(12+20 n+8 n^2+l (8+8 n))
a,(6426+10584 l-4494 l^2+84 l^3+18935 n+5662 l n-3463 l^2 n+778 l^3 n+11885 n^2-4846 l n^2+31 l^2 n^2-102 l^3 n^2-1708 n^3-2592 l n^3+600 l^2 n^3-180 l^3 n^3-1932 n^4+1296 l n^4-612 l^2 n^4+720 n^5-432 l n^5+5712 x-5824 l x+112 l^2 x-9928 n x-816 l n x-456 l^2 n x-5752 n^2 x+3072 l n^2 x-1224 l^2 n^2 x+4512 n^3 x-1008 l n^3 x-432 l^2 n^3 x+2016 n^4 x-864 l n^4 x-1428 x^2+28 l x^2-934 n x^2-1234 l n x^2-838 n^2 x^2-1122 l n^2 x^2-636 n^3 x^2-252 l n^3 x^2-144 n^4 x^2)/((-63-105 l+42 l^2-133 n+37 l n+18 l^2 n+10 n^2+66 l n^2+48 n^3-56 x+56 l x+88 n x+24 l n x+48 n^2 x+14 x^2+6 n x^2) (-138-2 l+60 l^2+31 n+169 l n+18 l^2 n+154 n^2+66 l n^2+48 n^3+80 x+80 l x+184 n x+24 l n x+48 n^2 x+20 x^2+6 n x^2))
b,(16 n (1+2 l+2 n) (7+3 n) (10+3 n) (-4+l+2 n+x) (2+l+2 n+x))/((-63-105 l+42 l^2-133 n+37 l n+18 l^2 n+10 n^2+66 l n^2+48 n^3-56 x+56 l x+88 n x+24 l n x+48 n^2 x+14 x^2+6 n x^2) (-138-2 l+60 l^2+31 n+169 l n+18 l^2 n+154 n^2+66 l n^2+48 n^3+80 x+80 l x+184 n x+24 l n x+48 n^2 x+20 x^2+6 n x^2))
esta,-(13+2 l+2 n)^2 (233667000+322441080 l+125968224 l^2+20130912 l^3+1018368 l^4+385247250 n+425398624 l n+124078454 l^2 n+13220232 l^3 n+425952 l^4 n+260986855 n^2+220175196 l n^2+42921403 l^2 n^2+2712726 l^3 n^2+44064 l^4 n^2+95411929 n^3+55190732 l n^3+5965125 l^2 n^3+164322 l^3 n^3+20588818 n^4+6392820 l n^4+217602 l^2 n^4+2482944 n^5+241344 l n^5+144000 n^6) (314055000+416468280 l+152553024 l^2+20442912 l^3+1018368 l^4+584093850 n+605821624 l n+166189454 l^2 n+15905232 l^3 n+425952 l^4 n+448513255 n^2+353118996 l n^2+71740603 l^2 n^2+4485726 l^3 n^2+44064 l^4 n^2+178345729 n^3+102563132 l n^3+14272125 l^2 n^3+434322 l^3 n^3+37807618 n^4+14968020 l n^4+1135602 l^2 n^4+3994944 n^5+889344 l n^5+144000 n^6)-16 (94647248583123600+241258050563690160 l+233951344659721888 l^2+112597752145946624 l^3+30711097733946624 l^4+5029591778425088 l^5+491917965452800 l^6+26291926302720 l^7+576151879680 l^8+306927904887682260 n+693195688389437568 l n+590154755330097636 l^2 n+247370571960331496 l^3 n+58139853869649744 l^4 n+8105529326826720 l^5 n+663720004109440 l^6 n+28835915790336 l^7 n+481973207040 l^8 n+456654224946364644 n^2+903485541058877016 l n^2+667420983267547080 l^2 n^2+240516296989794944 l^3 n^2+47910525683902936 l^4 n^2+5571925877285620 l^5 n^2+372473372698856 l^6 n^2+12669437834496 l^7 n^2+150656578560 l^8 n^2+411355297496792277 n^3+704011955982119616 l n^3+445202333968611409 l^2 n^3+135533260707814806 l^3 n^3+22358203499753496 l^4 n^3+2108307351085016 l^5 n^3+110955544432800 l^6 n^3+2784821710464 l^7 n^3+20854609920 l^8 n^3+249111397442082432 n^4+363886047002384238 l n^4+193708936274584363 l^2 n^4+48614897315470120 l^3 n^4+6423855623667963 l^4 n^4+471001815749148 l^5 n^4+18421731097596 l^6 n^4+305967725568 l^7 n^4+1078686720 l^8 n^4+106486343873109891 n^5+130856768840718597 l n^5+57352327496490979 l^2 n^5+11457495722089271 l^3 n^5+1153476734332194 l^4 n^5+61511223917556 l^5 n^5+1605655305864 l^6 n^5+13432293504 l^7 n^5+32845643512394553 n^6+33397692352429716 l n^6+11686049911946924 l^2 n^6+1763538761427792 l^3 n^6+124748971002963 l^4 n^6+4282362734184 l^5 n^6+56832507252 l^6 n^6+7347673837973691 n^7+6055752580596369 l n^7+1617326000520189 l^2 n^7+169576846966143 l^3 n^7+7265423266740 l^4 n^7+119392758108 l^5 n^7+1180529544915420 n^8+766714187092752 l n^8+145672393967496 l^2 n^8+9134746990416 l^3 n^8+166679280252 l^4 n^8+132459485444820 n^9+64897707464028 l n^9+7740808139196 l^2 n^9+205794119988 l^3 n^9+9794372134176 n^10+3332369823552 l n^10+185777849376 l^2 n^10+422705952000 n^11+79525152000 l n^11+7776000000 n^12) t^2-8 (4328968317503648+9861035058399616 l+7621985373915648 l^2+2430267109914112 l^3+375375597514240 l^4+27779616210944 l^5+755399131136 l^6+10037680610599824 n+20494381882238896 l n+13821240918981696 l^2 n+3784493521656960 l^3 n+495130892466304 l^4 n+30377321598976 l^5 n+631920427008 l^6 n+9989351020037292 n^2+18435057471097240 l n^2+10743009818853164 l^2 n^2+2476883327504480 l^3 n^2+267338467874280 l^4 n^2+13188360592128 l^5 n^2+197527514112 l^6 n^2+5556897681181088 n^3+9390264413456292 l n^3+4659313540214148 l^2 n^3+879852146400160 l^3 n^3+75434924930688 l^4 n^3+2842759760256 l^5 n^3+27342710784 l^6 n^3+1883202912783467 n^4+2973285658561730 l n^4+1227459936972675 l^2 n^4+182063319995856 l^3 n^4+11682751643316 l^4 n^4+304335830016 l^5 n^4+1414278144 l^6 n^4+396313053907718 n^5+604128243098620 l n^5+199738579770342 l^2 n^5+21709904508072 l^3 n^5+935013113208 l^4 n^5+12949704576 l^5 n^5+50327513035327 n^6+78420973664694 l n^6+19392093486603 l^2 n^6+1353770626032 l^3 n^6+29845058796 l^4 n^6+3554784935472 n^7+6264500720616 l n^7+1007791140816 l^2 n^7+32602395672 l^3 n^7+129449648556 n^8+283011852312 l n^8+20676843756 l^2 n^8+5207112000 n^9+5811912000 l n^9+324000000 n^10) t^4-64 (13+3 n) (16+3 n) (322+272 l+125 n)^2 (83265+18750 l+1040 l^2+74697 n+12468 l n+435 l^2 n+25152 n^2+2691 l n^2+45 l^2 n^2+3789 n^3+189 l n^3+216 n^4) t^6-16 (13+3 n)^2 (16+3 n)^2 (322+272 l+125 n)^2 t^8
estb,-(13+2 l+2 n)^2 (1886100+2122600 l+2064812 l^2+584056 l^3+41184 l^4+5185045 n+3097307 l n+2195777 l^2 n+412901 l^3 n+17226 l^4 n+3925845 n^2+1618683 l n^2+899549 l^2 n^2+103053 l^3 n^2+1782 l^4 n^2+1342142 n^3+487866 l n^3+176250 l^2 n^3+8766 l^3 n^3+236424 n^4+87120 l n^4+13896 l^2 n^4+18432 n^5+6912 l n^5) (33834900+34603880 l+10318252 l^2+1116536 l^3+41184 l^4+78186005 n+58482907 l n+12437057 l^2 n+901861 l^3 n+17226 l^4 n+70188885 n^2+37547003 l n^2+5427549 l^2 n^2+237453 l^3 n^2+1782 l^4 n^2+31808702 n^3+11553466 l n^3+1026810 l^2 n^3+20286 l^3 n^3+7706504 n^4+1715280 l n^4+71496 l^2 n^4+947712 n^5+99072 l n^5+46080 n^6)-16 (217544122516500+424006717042740 l+366866833731412 l^2+179318946521436 l^3+51228789339896 l^4+8655321457072 l^5+848743301600 l^6+44366974080 l^7+942289920 l^8+1011005679876465 n+1648331226102482 l n+1174263380472354 l^2 n+470350548679324 l^3 n+111098722208721 l^4 n+15520618140250 l^5 n+1239078380540 l^6 n+50864650584 l^7 n+788261760 l^8 n+1993472888126656 n^2+2730769104614994 l n^2+1616544575384015 l^2 n^2+533213087983596 l^3 n^2+103514168428694 l^4 n^2+11780186959570 l^5 n^2+747643664679 l^6 n^2+23220031824 l^7 n^2+246397140 l^8 n^2+2240861474531763 n^3+2588097818646819 l n^3+1274916556321976 l^2 n^3+345130196331054 l^3 n^3+54354402290199 l^4 n^3+4920295187059 l^5 n^3+238996329030 l^6 n^3+5273540316 l^7 n^3+34107480 l^8 n^3+1621043325698313 n^4+1576222675129442 l n^4+642706730607957 l^2 n^4+141188121825980 l^3 n^4+17644311778847 l^4 n^4+1223773363362 l^5 n^4+42722868879 l^6 n^4+595644192 l^7 n^4+1764180 l^8 n^4+802578886521979 n^5+652362081533883 l n^5+217483552602886 l^2 n^5+37973252203894 l^3 n^5+3633064597491 l^4 n^5+181475324019 l^5 n^5+4050731916 l^6 n^5+26762076 l^7 n^5+280638136672932 n^6+188124411877704 l n^6+50198004270916 l^2 n^6+6728816493408 l^3 n^6+463983654492 l^4 n^6+14866424856 l^5 n^6+159164028 l^6 n^6+70129544298564 n^7+37922605413956 l n^7+7821704738856 l^2 n^7+758585499912 l^3 n^7+33628955220 l^4 n^7+519129972 l^5 n^7+12465908429440 n^8+5248636024128 l n^8+788659447104 l^2 n^8+49418990784 l^3 n^8+1059490368 l^4 n^8+1540235369280 n^9+475752249792 l n^9+46518957504 l^2 n^9+1418409792 l^3 n^9+125732749824 n^10+25445864448 l n^10+1219981824 l^2 n^10+6094172160 n^11+608808960 l n^11+132710400 n^12) t^2-8 (20861771820552+31262633020944 l+17637438913512 l^2+4811271998688 l^3+679707847200 l^4+47225308416 l^5+1235446784 l^6+78663082290156 n+94181695775364 l n+41727087046644 l^2 n+9008219027340 l^3 n+1008578443296 l^4 n+54537906544 l^5 n+1033498752 l^6 n+123796605696423 n^2+117820631773020 l n^2+41389516232586 l^2 n^2+7033756195500 l^3 n^2+610971533155 l^4 n^2+24846286872 l^5 n^2+323054028 l^6 n^2+108084770880882 n^3+81877055617848 l n^3+22701347264292 l^2 n^3+2982585733760 l^3 n^3+193976367042 l^4 n^3+5591984904 l^5 n^3+44718696 l^6 n^3+58806094127463 n^4+35256658429800 l n^4+7580945537550 l^2 n^4+744251067744 l^3 n^4+34119703359 l^4 n^4+622604664 l^5 n^4+2313036 l^6 n^4+21085422844152 n^5+9836251584320 l n^5+1585895775768 l^2 n^5+109562613768 l^3 n^5+3158248752 l^4 n^5+27464184 l^5 n^5+5092321535228 n^6+1788418005216 l n^6+203662783512 l^2 n^6+8827982208 l^3 n^6+120363084 l^4 n^6+823519858848 n^7+205214403744 l n^7+14717238624 l^2 n^7+300824928 l^3 n^7+85775523264 n^8+13526552448 l n^8+459048384 l^2 n^8+5215656960 n^9+391080960 l n^9+141004800 n^10) t^4-64 (13+3 n) (16+3 n) (21+11 l+20 n)^2 (83265+18750 l+1040 l^2+74697 n+12468 l n+435 l^2 n+25152 n^2+2691 l n^2+45 l^2 n^2+3789 n^3+189 l n^3+216 n^4) t^6-16 (13+3 n)^2 (16+3 n)^2 (21+11 l+20 n)^2 t^8
esterror,-937593296 l^2-3378276016 l^3-4847514716 l^4-3781604700 l^5-1781104389 l^6-522865332 l^7-93958020 l^8-9541152 l^9-419904 l^10+(-2108311376-6662433968 l-8657312200 l^2-6477582456 l^3-3134291103 l^4-991930540 l^5-196377692 l^6-21835008 l^7-979776 l^8) t^2+(-947213676-1759671068 l-1302217263 l^2-511961404 l^3-117415996 l^4-14819904 l^5-715392 l^6) t^4+(-38382741-39947076 l-15301748 l^2-2668032 l^3-171648 l^4) t^6+(-305424-141984 l-16704 l^2) t^8-576 t^10


==> anc/l2.csv <==
Variable,Expression
A,(-12+3 l^2+12 n^2+4 x+x^2+8 n (1+x)+4 l (1+3 n+x))/(4 (1+n) (3+2 l+2 n))
B,-(((-4+l+2 n+x) (2+l+2 n+x))/(4 (1+n) (3+2 l+2 n)))
n0,2
r_2,(-3360 l-1440 l^2+1944 l^3+1524 l^4+360 l^5+27 l^6-4192 x-3104 l x+4440 l^2 x+4424 l^3 x+1236 l^4 x+108 l^5 x-1536 x^2+3432 l x^2+4704 l^2 x^2+1632 l^3 x^2+171 l^4 x^2+936 x^3+2168 l x^3+1032 l^2 x^3+136 l^3 x^3+364 x^4+312 l x^4+57 l^2 x^4+36 x^5+12 l x^5+x^6)/(12 (7+2 l) (-120 l+24 l^2+52 l^3+9 l^4-136 x+56 l x+112 l^2 x+24 l^3 x+32 x^2+76 l x^2+22 l^2 x^2+16 x^3+8 l x^3+x^4))
rtilde,(4+n)/(6+n)+(3 (-2+l))/(8+8 n)+((1+l+2 n) x)/(3+5 n+2 n^2+l (2+2 n))+x^2/(12+20 n+8 n^2+l (8+8 n))
a,(3960+5880 l-4050 l^2+60 l^3+10044 n-732 l n-1629 l^2 n+222 l^3 n+4084 n^2-2084 l n^2+281 l^2 n^2-58 l^3 n^2-608 n^3-472 l n^3-68 l^2 n^3-20 l^3 n^3-512 n^4+72 l n^4-68 l^2 n^4+96 n^5-48 l n^5+5280 x-5360 l x+80 l^2 x-7664 n x-2392 l n x-344 l^2 n x-6064 n^2 x-104 l n^2 x-312 l^2 n^2 x+416 n^3 x-448 l n^3 x-48 l^2 n^3 x+256 n^4 x-96 l n^4 x-1320 x^2+20 l x^2-964 n x^2-566 l n x^2-500 n^2 x^2-254 l n^2 x^2-152 n^3 x^2-28 l n^3 x^2-16 n^4 x^2)/((-30-45 l+30 l^2-42 n+69 l n+6 l^2 n+44 n^2+22 l n^2+16 n^3-40 x+40 l x+72 n x+8 l n x+16 n^2 x+10 x^2+2 n x^2) (-12+46 l+36 l^2+94 n+113 l n+6 l^2 n+92 n^2+22 l n^2+16 n^3+48 x+48 l x+104 n x+8 l n x+16 n^2 x+12 x^2+2 n x^2))
b,(16 n (5+n) (6+n) (1+2 l+2 n) (-4+l+2 n+x) (2+l+2 n+x))/((-30-45 l+30 l^2-42 n+69 l n+6 l^2 n+44 n^2+22 l n^2+16 n^3-40 x+40 l x+72 n x+8 l n x+16 n^2 x+10 x^2+2 n x^2) (-12+46 l+36 l^2+94 n+113 l n+6 l^2 n+92 n^2+22 l n^2+16 n^3+48 x+48 l x+104 n x+8 l n x+16 n^2 x+12 x^2+2 n x^2))
esta,-(13+2 l+2 n)^2 (507177216+477813792 l+150566400 l^2+21172920 l^3+894096 l^4+670863336 n+507990708 l n+118663614 l^2 n+10130739 l^3 n+239490 l^4 n+355501704 n^2+200419844 l n^2+30318790 l^2 n^2+1366095 l^3 n^2+15966 l^4 n^2+97780880 n^3+37572616 l n^3+2876764 l^2 n^3+48894 l^3 n^3+16118784 n^4+3289792 l n^4+48160 l^2 n^4+1569024 n^5+80768 l n^5+65536 n^6) (731015424+678496800 l+193443072 l^2+20484792 l^3+894096 l^4+986282856 n+715038516 l n+151633182 l^2 n+11666739 l^3 n+239490 l^4 n+560865288 n^2+313406084 l n^2+49302694 l^2 n^2+2459727 l^3 n^2+15966 l^4 n^2+169944464 n^3+69590536 l n^3+7555612 l^2 n^3+171774 l^3 n^3+27409920 n^4+7804864 l n^4+465952 l^2 n^4+2158848 n^5+375680 l n^5+65536 n^6)-16 (183380052049938432+369796139532651264 l+303054058457392768 l^2+130953976072386368 l^3+32713930304613600 l^4+4918586642430848 l^5+441724675590208 l^6+21779243931648 l^7+444115365120 l^8+479731790357101248 n+868578006118285696 l n+621319534114252576 l^2 n+229382057600898816 l^3 n+48511034516992652 l^4 n+6097408618370600 l^5 n+445988242716480 l^6 n+17003572606944 l^7 n+237918945600 l^8 n+593634968074498240 n^2+938246371871817584 l n^2+572114374996308272 l^2 n^2+177262423434661304 l^3 n^2+31081358994314476 l^4 n^2+3183139374107755 l^5 n^2+184072453374207 l^6 n^2+5239432565436 l^7 n^2+47725407540 l^8 n^2+456270358595899296 n^3+612270994484543504 l n^3+311627008739122064 l^2 n^3+79424650510446168 l^3 n^3+11226817995394330 l^4 n^3+903527658264825 l^5 n^3+39692692203730 l^6 n^3+797921467428 l^7 n^3+4248552600 l^8 n^3+239072170008102720 n^4+266429741353114832 l n^4+111115493597357104 l^2 n^4+22700601648255624 l^3 n^4+2481264538837780 l^4 n^4+148862268506081 l^5 n^4+4687177319515 l^6 n^4+60141548388 l^7 n^4+141618420 l^8 n^4+88458316273129632 n^5+80672448385385136 l n^5+27058988444555312 l^2 n^5+4267484399734312 l^3 n^5+338111066661834 l^4 n^5+13952647878395 l^5 n^5+284606312600 l^6 n^5+1796824284 l^7 n^5+23361465333262208 n^6+17276163351586112 l n^6+4548291173655808 l^2 n^6+521933588224928 l^3 n^6+26948548437912 l^4 n^6+665289554724 l^5 n^6+6840280316 l^6 n^6+4393939508224896 n^7+2614649202034240 l n^7+519485791221696 l^2 n^7+39304934726304 l^3 n^7+1084159476056 l^4 n^7+11521965620 l^5 n^7+581005952553472 n^8+274584256927744 l n^8+38385044067072 l^2 n^8+1600039626240 l^3 n^8+14255896608 l^4 n^8+52561395066880 n^9+19116945118208 l n^9+1642727849472 l^2 n^9+24994252544 l^3 n^9+3088257933312 n^10+796248940544 l n^10+30507505664 l^2 n^10+105977479168 n^11+15042871296 l n^11+1610612736 n^12) t^2-8 (6245486716871168+10207281990151168 l+6395617438262656 l^2+1939946418572416 l^3+297926394339520 l^4+21814982339584 l^5+582284589824 l^6+11201519879864704 n+16864483782557632 l n+9329329893478624 l^2 n+2380903445976976 l^3 n+300437516072304 l^4 n+17354410910144 l^5 n+311938173120 l^6 n+8535749435325808 n^2+11941296993153440 l n^2+5719666914517784 l^2 n^2+1197376735356248 l^3 n^2+120254706168259 l^4 n^2+5353696859848 l^5 n^2+62573312108 l^6 n^2+3620703950834720 n^3+4744650096626048 l n^3+1912733980171760 l^2 n^3+317245725656704 l^3 n^3+24426910546338 l^4 n^3+806998723848 l^5 n^3+5570324520 l^6 n^3+946106096508080 n^4+1160951658575328 l n^4+377561447103512 l^2 n^4+47095182413768 l^3 n^4+2644420667823 l^4 n^4+59743416664 l^5 n^4+185677484 l^6 n^4+160372700989824 n^5+179812953756608 l n^5+44074212067808 l^2 n^5+3796557591280 l^3 n^5+143083007184 l^4 n^5+1743834904 l^5 n^5+18271806059712 n^6+17299277839488 l n^6+2823201128096 l^2 n^6+142032581536 l^3 n^6+2946375084 l^4 n^6+1451972836864 n^7+954189351680 l n^7+76976070272 l^2 n^7+1343743552 l^3 n^7+83221851136 n^8+23992210432 l n^8+33030912 l^2 n^8+3296198656 n^9+72613888 l n^9+67108864 n^10) t^4-64 (7+n) (8+n) (1762+887 l+512 n)^2 (20908+4832 l+280 l^2+16200 n+2551 l n+75 l^2 n+4562 n^2+412 l n^2+5 l^2 n^2+550 n^3+21 l n^3+24 n^4) t^6-16 (7+n)^2 (8+n)^2 (1762+887 l+512 n)^2 t^8
estb,-(13+2 l+2 n)^2 (631717120+661634976 l+239851968 l^2+38524216 l^3+2087568 l^4+913078216 n+641541268 l n+176021078 l^2 n+19339139 l^3 n+559170 l^4 n+437937320 n^2+219072804 l n^2+47886702 l^2 n^2+3375071 l^3 n^2+37278 l^4 n^2+87689232 n^3+36552456 l n^3+6277308 l^2 n^3+196894 l^3 n^3+7171200 n^4+3535808 l n^4+335104 l^2 n^4+171776 n^5+175488 l n^5) (2208677120+2016386976 l+560261568 l^2+58594616 l^3+2087568 l^4+4030646216 n+2682450068 l n+522401878 l^2 n+34750339 l^3 n+559170 l^4 n+2861028520 n^2+1353626404 l n^2+173576302 l^2 n^2+6421471 l^3 n^2+37278 l^4 n^2+1024060432 n^3+323822856 l n^3+24370108 l^2 n^3+376094 l^3 n^3+195075200 n^4+36841408 l n^4+1231104 l^2 n^4+18782976 n^5+1609088 l n^5+716800 n^6)-16 (1064709492046956544+2089568412408369920 l+1674142523882237568 l^2+714605457755504960 l^3+178595183193441504 l^4+26972498234730368 l^5+2421086942746688 l^6+118560412895232 l^7+2421077863680 l^8+3603280198200206528 n+5960414047033397376 l n+4013566718381697184 l^2 n+1438650238981620288 l^3 n+299876495071963916 l^4 n+37112111388062760 l^5 n+2639509284202816 l^6 n+96355755097056 l^7 n+1297005998400 l^8 n+5323961090334216384 n^2+7410375236098164720 l n^2+4186552333785939056 l^2 n^2+1251286136392295128 l^3 n^2+214660056525572828 l^4 n^2+21337577220334843 l^5 n^2+1168590208266239 l^6 n^2+30554261254524 l^7 n^2+260173227060 l^8 n^2+4567722334167338656 n^3+5337701109041430800 l n^3+2515580470188293008 l^2 n^3+619819380462141208 l^3 n^3+85913419850333098 l^4 n^3+6672935798382457 l^5 n^3+270122376001682 l^6 n^3+4751380839972 l^7 n^3+23160821400 l^8 n^3+2550403981318565184 n^4+2489045409394760784 l n^4+968597652820577008 l^2 n^4+193432442546158312 l^3 n^4+21101145584452932 l^4 n^4+1229850110792817 l^5 n^4+34478971002459 l^6 n^4+363694630692 l^7 n^4+772027380 l^8 n^4+981711660479361952 n^5+792612552343218864 l n^5+250661547655205808 l^2 n^5+39567173823588264 l^3 n^5+3265573431399738 l^4 n^5+133858758593179 l^5 n^5+2308716854616 l^6 n^5+10991617116 l^7 n^5+268334545577918848 n^6+176537662850110784 l n^6+44290048855143424 l^2 n^6+5318138756810400 l^3 n^6+311528886293816 l^4 n^6+7976029237092 l^5 n^6+63454870908 l^6 n^6+52667884023187328 n^7+27583861294181952 l n^7+5288467158507968 l^2 n^7+453669520718496 l^3 n^7+16765262741656 l^4 n^7+200840522932 l^5 n^7+7388431167736320 n^8+2969738777890816 l n^8+409063764491008 l^2 n^8+22308674681856 l^3 n^8+389801871008 l^4 n^8+724009199560704 n^9+210146684736512 l n^9+18526328937984 l^2 n^9+481936989952 l^3 n^9+47115488649216 n^10+8805216034816 l n^10+373214255104 l^2 n^10+1830145228800 n^11+165586534400 l n^11+32112640000 n^12) t^2-8 (49891003222872576+76765160329761792 l+44238396850582912 l^2+12130077242937472 l^3+1708255375200448 l^4+118702879669248 l^5+3174302087936 l^6+148310253654873472 n+184097734938159040 l n+83963545646682592 l^2 n+18103840483952784 l^3 n+1960702566782320 l^4 n+99407448749504 l^5 n+1700518975680 l^6 n+187147985579170800 n^2+185502979868153952 l n^2+66563246968935672 l^2 n^2+11081240921693160 l^3 n^2+894707365559555 l^4 n^2+31796807350536 l^5 n^2+341116008812 l^6 n^2+132575551368240160 n^3+103932913336847488 l n^3+28907076032030960 l^2 n^3+3616438748832576 l^3 n^3+208922620951970 l^4 n^3+4925789516808 l^5 n^3+30366410280 l^6 n^3+58747420057742128 n^4+35881500569987744 l n^4+7545256154178552 l^2 n^4+681656133181144 l^3 n^4+26509499025391 l^4 n^4+372672987288 l^5 n^4+1012213676 l^6 n^4+17107517025916544 n^5+7946491394568256 l n^5+1215368389530784 l^2 n^5+74487287510480 l^3 n^5+1743373592400 l^4 n^5+11074929304 l^5 n^5+3329541016785600 n^6+1132293146564480 l n^6+118308424534816 l^2 n^6+4386735807456 l^3 n^6+46647981484 l^4 n^6+429065647059456 n^7+100360436555008 l n^7+6381823020416 l^2 n^7+107814653888 l^3 n^7+35134086224896 n^8+5033449296896 l n^8+146477332224 l^2 n^8+1654801612800 n^9+109095526400 l n^9+34119680000 n^10) t^4-64 (7+n) (8+n) (4042+2071 l+2800 n)^2 (20908+4832 l+280 l^2+16200 n+2551 l n+75 l^2 n+4562 n^2+412 l n^2+5 l^2 n^2+550 n^3+21 l n^3+24 n^4) t^6-16 (7+n)^2 (8+n)^2 (4042+2071 l+2800 n)^2 t^8
esterror,-35133353164800-80162347991040 l-82277048779776 l^2-50250996868608 l^3-20349300057408 l^4-5759373921408 l^5-1169047136448 l^6-171631296144 l^7-18107258976 l^8-1340342136 l^9-66153501 l^10-1956636 l^11-26244 l^12+(-5296727330816-9538144195584 l-7570881891648 l^2-3492691841152 l^3-1038632551936 l^4-208337531232 l^5-28586264480 l^6-2652332536 l^7-159388100 l^8-5603580 l^9-87480 l^10) t^2+(-286063282176-373039659776 l-211245392960 l^2-67666012112 l^3-13394607712 l^4-1677135064 l^5-129646078 l^6-5649624 l^7-105948 l^8) t^4+(-5861331200-5096425728 l-1865799776 l^2-365568168 l^3-40168772 l^4-2331576 l^5-55440 l^6) t^6+(-35995968-19002960 l-3824397 l^2-345420 l^3-11772 l^4) t^8+(-67104-16524 l-1080 l^2) t^10-36 t^12


==> anc/l3.csv <==
Variable,Expression
A,(-8+3 l^2+12 n^2+4 x+x^2+8 n (1+x)+4 l (2+3 n+x))/(4 (1+n) (3+2 l+2 n))
B,-(((-4+l+2 n+x) (2+l+2 n+x))/(4 (1+n) (3+2 l+2 n)))
n0,2
r_2,(576 l+6464 l^2+7112 l^3+2832 l^4+468 l^5+27 l^6-2112 x+4256 l x+12120 l^2 x+7112 l^3 x+1524 l^4 x+108 l^5 x+160 x^2+6616 l x^2+6456 l^2 x^2+1896 l^3 x^2+171 l^4 x^2+1224 x^3+2552 l x^3+1128 l^2 x^3+136 l^3 x^3+376 x^4+324 l x^4+57 l^2 x^4+36 x^5+12 l x^5+x^6)/(12 (7+2 l) (-24 l+144 l^2+76 l^3+9 l^4-72 x+152 l x+144 l^2 x+24 l^3 x+40 x^2+84 l x^2+22 l^2 x^2+16 x^3+8 l x^3+x^4))
rtilde,(11+2 n)/(15+2 n)+(3 (-1+l))/(8+8 n)+((1+l+2 n) x)/(3+5 n+2 n^2+l (2+2 n))+x^2/(12+20 n+8 n^2+l (8+8 n))
a,(14391+13650 l-29523 l^2+1482 l^3+36096 n-20496 l n-7812 l^2 n+852 l^3 n+11248 n^2-16472 l n^2+656 l^2 n^2-424 l^3 n^2-8752 n^3-4240 l n^3-1008 l^2 n^3-80 l^3 n^3-3888 n^4-448 l n^4-272 l^2 n^4+192 n^5-192 l n^5+38376 x-40352 l x+1976 l^2 x-46720 n x-23056 l n x-3024 l^2 n x-58432 n^2 x-5920 l n^2 x-1760 l^2 n^2 x-3584 n^3 x-3008 l n^3 x-192 l^2 n^3 x+640 n^4 x-384 l n^4 x-9594 x^2+494 l x^2-9068 n x^2-3876 l n x^2-3976 n^2 x^2-1336 l n^2 x^2-848 n^3 x^2-112 l n^3 x^2-64 n^4 x^2)/((-39-39 l+78 l^2-12 n+216 l n+12 l^2 n+148 n^2+44 l n^2+32 n^3-104 x+104 l x+192 n x+16 l n x+32 n^2 x+26 x^2+4 n x^2) (129+221 l+90 l^2+380 n+304 l n+12 l^2 n+244 n^2+44 l n^2+32 n^3+120 x+120 l x+256 n x+16 l n x+32 n^2 x+30 x^2+4 n x^2))
b,(16 n (13+2 n) (15+2 n) (1+2 l+2 n) (-4+l+2 n+x) (2+l+2 n+x))/((-39-39 l+78 l^2-12 n+216 l n+12 l^2 n+148 n^2+44 l n^2+32 n^3-104 x+104 l x+192 n x+16 l n x+32 n^2 x+26 x^2+4 n x^2) (129+221 l+90 l^2+380 n+304 l n+12 l^2 n+244 n^2+44 l n^2+32 n^3+120 x+120 l x+256 n x+16 l n x+32 n^2 x+30 x^2+4 n x^2))
esta,-(11+2 l+2 n)^2 (16172100+22887396 l+8493153 l^2+1299144 l^3+58140 l^4+20893560 n+24010440 l n+6561726 l^2 n+582996 l^3 n+12960 l^4 n+11071376 n^2+9417296 l n^2+1657652 l^2 n^2+75840 l^3 n^2+720 l^4 n^2+2989216 n^3+1753056 l n^3+159944 l^2 n^3+2928 l^3 n^3+501120 n^4+153216 l n^4+4256 l^2 n^4+51712 n^5+4096 l n^5+2048 n^6) (25852740+33749748 l+10936425 l^2+1258344 l^3+58140 l^4+36875832 n+35084040 l n+8220462 l^2 n+669588 l^3 n+12960 l^4 n+21127184 n^2+14577872 l n^2+2435924 l^2 n^2+119232 l^3 n^2+720 l^4 n^2+6326176 n^3+2995680 l n^3+331016 l^2 n^3+6768 l^3 n^3+975744 n^4+306048 l n^4+17312 l^2 n^4+70144 n^5+13312 l n^5+2048 n^6)-16 (90616459591864+325253431531192 l+414427476621050 l^2+247542779483212 l^3+78053253192683 l^4+13982377789060 l^5+1446285656224 l^6+80893282800 l^7+1877922000 l^8+195921703023752 n+753551983542324 l n+883114467924526 l^2 n+449804711086915 l^3 n+118494132223884 l^4 n+17396970280760 l^5 n+1419842283024 l^6 n+58089236400 l^7 n+837216000 l^8 n+213724158522112 n^2+834884549691744 l n^2+843838911278544 l^2 n^2+356249546411208 l^3 n^2+76671727645828 l^4 n^2+8976882451216 l^5 n^2+557001070320 l^6 n^2+15969763200 l^7 n^2+139824000 l^8 n^2+177243764851872 n^3+581666339718160 l n^3+474991009610552 l^2 n^3+161617863812076 l^3 n^3+27655762252560 l^4 n^3+2487813543824 l^5 n^3+112155000448 l^6 n^3+2129001600 l^7 n^3+10368000 l^8 n^3+118746496226048 n^4+275903499708800 l n^4+173654446789504 l^2 n^4+46295544841568 l^3 n^4+6065806344016 l^4 n^4+398365853632 l^5 n^4+12253150336 l^6 n^4+138720000 l^7 n^4+288000 l^8 n^4+57863981388160 n^5+90680455034304 l n^5+42886728424736 l^2 n^5+8664081864016 l^3 n^5+822207509312 l^4 n^5+36659789568 l^5 n^5+689714432 l^6 n^5+3552000 l^7 n^5+19086774300672 n^6+20624813992448 l n^6+7226622274816 l^2 n^6+1052708261760 l^3 n^6+66470663616 l^4 n^6+1783856896 l^5 n^6+15636224 l^6 n^6+4162839178752 n^7+3225278171904 l n^7+819016121984 l^2 n^7+79115415104 l^3 n^7+2884271872 l^4 n^7+35101952 l^5 n^7+594988849152 n^8+341722607616 l n^8+59421105664 l^2 n^8+3278433792 l^3 n^8+50227200 l^4 n^8+55012818944 n^9+23556325376 l n^9+2464430080 l^2 n^9+55620608 l^3 n^9+3184197632 n^10+953810944 l n^10+43655168 l^2 n^10+106037248 n^11+17104896 l n^11+1572864 n^12) t^2-8 (3746135453196+10812402192084 l+10641472361679 l^2+4434953609748 l^3+856088011592 l^4+75764611280 l^5+2462164400 l^6+6315277338304 n+19372169563568 l n+17378770666312 l^2 n+5863442152840 l^3 n+880331896832 l^4 n+56785820960 l^5 n+1097683200 l^6 n+4005929657232 n^2+15168512989616 l n^2+11885579942564 l^2 n^2+3152917396528 l^3 n^2+351816860336 l^4 n^2+15813902720 l^5 n^2+183324800 l^6 n^2+1161059213312 n^3+6830979052352 l n^3+4436334066272 l^2 n^3+888502219008 l^3 n^3+70271523584 l^4 n^3+2103125760 l^5 n^3+13593600 l^6 n^3+140559844672 n^4+1945727962560 l n^4+985451306960 l^2 n^4+141163172032 l^3 n^4+7471658752 l^4 n^4+135507200 l^5 n^4+377600 l^6 n^4+3510400000 n^5+360513425664 l n^5+132626092416 l^2 n^5+12637696640 l^3 n^5+404169728 l^4 n^5+3412480 l^5 n^5+758046464 n^6+42890550528 l n^6+10494951360 l^2 n^6+589731072 l^3 n^6+8734464 l^4 n^6+440254464 n^7+3114535936 l n^7+442884608 l^2 n^7+11011072 l^3 n^7+62259200 n^8+123301888 l n^8+7523328 l^2 n^8+3473408 n^9+1982464 l n^9+65536 n^10) t^4-64 (17+2 n) (19+2 n) (11+10 l+4 n)^2 (86814+23388 l+1615 l^2+71714 n+12415 l n+360 l^2 n+20640 n^2+1848 l n^2+20 l^2 n^2+2392 n^3+84 l n^3+96 n^4) t^6-16 (17+2 n)^2 (19+2 n)^2 (11+10 l+4 n)^2 t^8
estb,-(11+2 l+2 n)^2 (11759760+7388172 l+2008736 l^2+408427 l^3+29070 l^4+22759740 n+7897220 l n+1440699 l^2 n+191252 l^3 n+6480 l^4 n+12337592 n^2+2141768 l n^2+308646 l^2 n^2+30212 l^3 n^2+360 l^4 n^2+2526480 n^3+168592 l n^3+37492 l^2 n^3+1552 l^3 n^3+184608 n^4+8480 l n^4+2088 l^2 n^4+2560 n^5+896 l n^5) (34085520+31822476 l+9285280 l^2+945899 l^3+29070 l^4+73256124 n+48217540 l n+9388347 l^2 n+579796 l^3 n+6480 l^4 n+56146168 n^2+25846088 l n^2+3152486 l^2 n^2+96772 l^3 n^2+360 l^4 n^2+20785424 n^3+6234000 l n^3+415348 l^2 n^3+4880 l^3 n^3+3958560 n^4+681248 l n^4+18728 l^2 n^4+369152 n^5+27520 l n^5+13312 n^6)-16 (137697977344896+215322226842048 l+157197909549080 l^2+71456127690120 l^3+20590529605922 l^4+3660297625992 l^5+384078302987 l^6+21443970000 l^7+469480500 l^8+646604448800448 n+857549137319216 l n+508389552620456 l^2 n+180084047192344 l^3 n+40252957309518 l^4 n+5545414098537 l^5 n+439329584728 l^6 n+17132213700 l^7 n+209304000 l^8 n+1213283567931128 n^2+1352066426457224 l n^2+655235507451210 l^2 n^2+183579018248356 l^3 n^2+31839116810353 l^4 n^2+3339590444400 l^5 n^2+193116899888 l^6 n^2+5004264000 l^7 n^2+34956000 l^8 n^2+1235738711379656 n^3+1154334499366036 l n^3+456977971611582 l^2 n^3+101227213548131 l^3 n^3+13479465812976 l^4 n^3+1049349183200 l^5 n^3+42461494016 l^6 n^3+692796000 l^7 n^3+2592000 l^8 n^3+779667855459008 n^4+607062541897344 l n^4+194834931827232 l^2 n^4+33756976939744 l^3 n^4+3379880977404 l^4 n^4+188016115264 l^5 n^4+4995628272 l^6 n^4+46272000 l^7 n^4+72000 l^8 n^4+326729526266144 n^5+209871141589712 l n^5+53830958577240 l^2 n^5+7144300364604 l^3 n^5+519167958368 l^4 n^5+19373589712 l^5 n^5+301322880 l^6 n^5+1204800 l^7 n^5+94447397035520 n^6+49257629013504 l n^6+9868839919168 l^2 n^6+968515702080 l^3 n^6+48035973616 l^4 n^6+1069541888 l^5 n^6+7335552 l^6 n^6+19159353019264 n^7+7920883399872 l n^7+1195223403936 l^2 n^7+81603420560 l^3 n^7+2458161152 l^4 n^7+24517760 l^5 n^7+2727214253056 n^8+861118373888 l n^8+92031114752 l^2 n^8+3891620864 l^3 n^8+53414464 l^4 n^8+267173176832 n^9+60568743680 l n^9+4081831040 l^2 n^9+80188736 l^3 n^9+17170573312 n^10+2488334336 l n^10+79327744 l^2 n^10+651862016 n^11+45314048 l n^11+11075584 n^12) t^2-8 (6399337188544+8289522253536 l+4493878534876 l^2+1379970931596 l^3+239557410583 l^4+20541559680 l^5+615541100 l^6+26434955556256 n+27583031508152 l n+11466771457712 l^2 n+2539147677614 l^3 n+308240764704 l^4 n+17618330160 l^5 n+274420800 l^6 n+43043918600268 n^2+35446358902020 l n^2+11223166498295 l^2 n^2+1783838955696 l^3 n^2+146619689200 l^4 n^2+5280088320 l^5 n^2+45831200 l^6 n^2+36892877462304 n^3+23724561669104 l n^3+5624256163520 l^2 n^3+626549526336 l^3 n^3+33523861184 l^4 n^3+736274560 l^5 n^3+3398400 l^6 n^3+18797447095504 n^4+9266441059376 l n^4+1597851397652 l^2 n^4+120025005504 l^3 n^4+3993575600 l^4 n^4+49075200 l^5 n^4+94400 l^6 n^4+6029385391232 n^5+2212493833792 l n^5+266059236224 l^2 n^5+12752668256 l^3 n^5+239777536 l^4 n^5+1268480 l^5 n^5+1243726741568 n^6+325493701056 l n^6+25660804112 l^2 n^6+706831104 l^3 n^6+5746816 l^4 n^6+164006891008 n^7+28695867648 l n^7+1326481920 l^2 n^7+15963904 l^3 n^7+13317716736 n^8+1387853056 l n^8+28435648 l^2 n^8+605296640 n^9+28288000 l n^9+11767808 n^10) t^4-64 (17+2 n) (19+2 n) (12+5 l+13 n)^2 (86814+23388 l+1615 l^2+71714 n+12415 l n+360 l^2 n+20640 n^2+1848 l n^2+20 l^2 n^2+2392 n^3+84 l n^3+96 n^4) t^6-16 (17+2 n)^2 (19+2 n)^2 (12+5 l+13 n)^2 t^8
esterror,-299602118246400-1008083478097920 l-1507770669088064 l^2-1325289042475648 l^3-761828942321664 l^4-301404812302960 l^5-84109373783312 l^6-16693330243224 l^7-2343692284077 l^8-227717352270 l^9-14584461849 l^10-554427828 l^11-9474084 l^12+(-35587012127040-122059453205376 l-166496767506496 l^2-123141156820256 l^3-55622798938384 l^4-16255218866136 l^5-3147314956612 l^6-402220471760 l^7-32696262320 l^8-1533822804 l^9-31580280 l^10) t^2+(-3525739062336-8457978139056 l-7982645415664 l^2-4029483037608 l^3-1204772917182 l^4-220470203356 l^5-24298261974 l^6-1481591880 l^7-38247228 l^8) t^4+(-191982333168-253708197480 l-140588008292 l^2-41557344896 l^3-6829144860 l^4-583521768 l^5-20013840 l^6) t^6+(-3043509309-2263824678 l-655348985 l^2-85419972 l^3-4249692 l^4) t^8+(-12665628-4095108 l-389880 l^2) t^10-12996 t^12

